Pair invariant mass to isolate background in the search for the chiral magnetic effect in Au+Au collisions at $\sqrt{s_{_{\rm NN}}}$= 200 GeV

Quark interactions with topological gluon configurations can induce local chirality imbalance and parity violation in quantum chromodynamics, which can lead to the chiral magnetic effect (CME) -- an electric charge separation along the strong magnetic field in relativistic heavy-ion collisions. The CME-sensitive azimuthal correlator observable ($\Delta\gamma$) is contaminated by background arising, in part, from resonance decays coupled with elliptic anisotropy ($v_{2}$). We report here differential measurements of the correlator as a function of the pair invariant mass ($m_{\rm inv}$) in 20-50\% centrality Au+Au collisions at $\sqrt{s_{_{\rm NN}}}$= 200 GeV by the STAR experiment at RHIC. Strong resonance background contributions to $\Delta\gamma$ are observed. At large $m_{\rm inv}$ where this background is significantly reduced, the $\Delta\gamma$ value is found to be significantly smaller. An event-shape-engineering technique is deployed to determine the $v_{2}$ background shape as a function of $m_{\rm inv}$. We extract a $v_2$-independent and $m_{\rm inv}$-averaged signal $\Delta\gamma_{\rm sig}$ = (0.03 $\pm$ 0.06 $\pm$ 0.08) $\times10^{-4}$, or $(2\pm4\pm5)\%$ of the inclusive $\Delta\gamma(m_{\rm inv}>0.4$ GeV/$c^2$)$ =(1.58 \pm 0.02 \pm 0.02) \times10^{-4}$, within pion $p_{T}$ = 0.2 - 0.8~\gevc and averaged over pseudorapidity ranges of $-1 < \eta < -0.05$ and $0.05 < \eta < 1$. This represents an upper limit of $0.23\times10^{-4}$, or $15\%$ of the inclusive result, at $95\%$ confidence level for the $m_{\rm inv}$-integrated CME contribution.

==> makeLax.sh <==
#!/bin/bash -f
echo $1 $2
rm $1.bbl
pdflatex $1
pdflatex $1
pdflatex $1
bibtex $1
bibtex $1
bibtex $1
pdflatex $1
pdflatex $1
pdflatex $1


#latexdiff old.tex new.tex

